Marco DeepResearch: Unlocking Efficient Deep Research Agents via Verification-Centric Design

Deep research agents autonomously conduct open-ended investigations, integrating complex information retrieval with multi-step reasoning across diverse sources to solve real-world problems. To sustain this capability on long-horizon tasks, reliable verification is critical during both training and inference. A major bottleneck in existing paradigms stems from the lack of explicit verification mechanisms in QA data synthesis, trajectory construction, and test-time scaling. Errors introduced at each stage propagate downstream and degrade the overall agent performance. To address this, we present Marco DeepResearch, a deep research agent optimized with a verification-centric framework design at three levels: \textbf{(1)~QA Data Synthesis:} We introduce verification mechanisms to graph-based and agent-based QA synthesis to control question difficulty while ensuring answers are unique and correct; \textbf{(2)~Trajectory Construction:} We design a verification-driven trajectory synthesis method that injects explicit verification patterns into training trajectories; and \textbf{(3)~Test-time scaling:} We use Marco DeepResearch itself as a verifier at inference time and effectively improve performance on challenging questions. Extensive experimental results demonstrate that our proposed Marco DeepResearch agent significantly outperforms 8B-scale deep research agents on most challenging benchmarks, such as BrowseComp and BrowseComp-ZH. Crucially, under a maximum budget of 600 tool calls, Marco DeepResearch even surpasses or approaches several 30B-scale agents, like Tongyi DeepResearch-30B.

==> Marco_DeepResearch/build.sh <==
#!/bin/bash
# =============================================================================
# Marco DeepResearch - 一键编译脚本
# 用法: cd latex && bash build.sh
# =============================================================================

cd "$(dirname "$0")"

echo "=== Marco DeepResearch LaTeX 编译 ==="
echo ""

echo "[1/4] 第一次编译 (pdflatex)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

echo "[2/4] 生成参考文献 (bibtex)..."
bibtex main 2>&1 | grep -E "^(Warning|Error|I found)" || true

echo "[3/4] 第二次编译 (pdflatex)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

echo "[4/4] 第三次编译 (解决交叉引用)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

# 检查结果
if [ -f main.pdf ]; then
    echo ""
    echo "✅ 编译成功！PDF 已生成: latex/main.pdf"
    echo "   页数: $(strings main.pdf | grep -c '/Page')"
    open main.pdf 2>/dev/null || echo "   请手动打开 main.pdf"
else
    echo ""
    echo "❌ 编译失败，查看错误日志:"
    grep -A2 "^!" main.log 2>/dev/null || echo "   请检查 main.log"
fi


==> build.sh <==
#!/bin/bash
# =============================================================================
# Marco DeepResearch - 一键编译脚本
# 用法: cd latex && bash build.sh
# =============================================================================

cd "$(dirname "$0")"

echo "=== Marco DeepResearch LaTeX 编译 ==="
echo ""

echo "[1/4] 第一次编译 (pdflatex)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

echo "[2/4] 生成参考文献 (bibtex)..."
bibtex main 2>&1 | grep -E "^(Warning|Error|I found)" || true

echo "[3/4] 第二次编译 (pdflatex)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

echo "[4/4] 第三次编译 (解决交叉引用)..."
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

# 检查结果
if [ -f main.pdf ]; then
    echo ""
    echo "✅ 编译成功！PDF 已生成: latex/main.pdf"
    echo "   页数: $(strings main.pdf | grep -c '/Page')"
    open main.pdf 2>/dev/null || echo "   请手动打开 main.pdf"
else
    echo ""
    echo "❌ 编译失败，查看错误日志:"
    grep -A2 "^!" main.log 2>/dev/null || echo "   请检查 main.log"
fi

